Ladder Operator Block-Encoding

We describe and analyze LOBE (Ladder Operator Block-Encoding), a framework for block-encoding ladder operators that act upon fermionic and bosonic modes. In this framework, we achieve efficient block-encodings by applying the desired action of the operator onto the quantum state and pushing any undesired effects outside of the encoded subspace. This direct approach avoids any overhead caused by expanding the operators in another basis. We numerically benchmark these constructions using models arising in quantum field theories including the quartic harmonic oscillator, and $\phi^4$ and Yukawa Hamiltonians on the light front. These benchmarks show that LOBE often produces block-encodings with fewer non-Clifford operations, fewer block-encoding ancillae and overall number of qubits, and lower rescaling factors for various operators as compared to frameworks that expand the ladder operators in the Pauli basis. LOBE constructions also demonstrate favorable scaling with respect to key parameters, including the maximum occupation of bosonic modes, the total number of fermionic and bosonic modes, and the locality of the operators. LOBE is implemented as an open-source python package to enable further applications.

==> install.sh <==
#!/usr/bin/env bash
##
# install.sh: Installs TeX resources to the current user's TeX directory.
##
# This file is part of quantumarticle.
#
#    Copyright (c) 2016 Verein zur Förderung des Open Access Publizierens in
#    den Quantenwissenschaften (http://quantum-journal.org/about/).
#    All rights reserved.
#
#    Redistribution and use in source and binary forms, with or without
#    modification, are permitted provided that the following conditions are
#    met:
#
#    1. Redistributions of source code must retain the above copyright notice,
#       this list of conditions and the following disclaimer.
#
#    2. Redistributions in binary form must reproduce the above copyright
#       notice, this list of conditions and the following disclaimer in the
#       documentation and/or other materials provided with the distribution.
#
#    3. Neither the name of quantumarticle, nor the names
#       of its contributors may be used to endorse or promote products derived
#       from this software without specific prior written permission.
#
#    THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
#    "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
#    LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A
#    PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
#    HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
#    SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
#    LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
#    DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
#    THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
#    (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
#    OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
##############################################################################

## NOTES #####################################################################

# We use the idiom documented at
#     https://www.linuxjournal.com/content/return-values-bash-functions
# to implement functions with "return values," with the convention that
# the first argument ($1) to each function is the name of a variable to
# write the result into.

## FUNCTIONS #################################################################

function detect_latex_distribution() {
    local __ret_variable=$1

    if [[ -z `which latex` ]]; then
        eval $__ret_variable="None"
        return 0
    fi

    local version_header="$(pdflatex --version | head -n 1)"

    if [[ $version_header == *"MiKTeX"* ]]; then
        eval $__ret_variable="MiKTeX"
        return 0
    elif [[ $version_header == *"TeX Live"* ]]; then
        eval $__ret_variable="'TeX Live'"
        return 0
    else
        eval $__ret_variable="Other"
        return 0
    fi
}

function find_tex_userdir() {
    local __ret_variable=$1
    local tex_dist=$2

    local where_temp=mktemp

    if [[ $tex_dist == "MiKTeX" ]]; then
        initexmf --report | while read -r line
        do
            if [[ $line == *":"* ]]; then
                if [[ $line =~ 'UserInstall:'(.*) ]]; then
                    local ret_val="$(echo "$line" | sed -e 's/UserInstall: //')"
                    printf '%s\n' "$ret_val" > $where_temp
                fi
            fi
        done

        # See https://stackoverflow.com/a/9715377 for why this works.
        # Specifically, we need the \$ to force escaping of all backslashes.
        # We may be running under Windows (someone ran bash on Windows to
        # install a TeX resource? the monster!), such that we must be robust
        # to \ use here.
        # Brief addendum: this is ugly beyond all that should ever be permissible.
        # I'd love a better way to do this.
        eval $__ret_variable="\$(cat $where_temp)"
        rm $where_temp
        return 0

    elif [[ $tex_dist == 'TeX Live' ]]; then
        eval $__ret_variable="$(kpsewhich --expand-var=\$TEXMFHOME)"
        return 0
    elif [[ $tex_dist == "Other" ]]; then
        eval $__ret_variable="~/texmf/"
        return 0
    fi

}

function install_tex_resource() {
    # No "return" value, so no __ret_variable needed.

    local source="$1"
    local tds_path="$2"
    local tex_userdir="$3"

    local dest="$tex_userdir/$tds_path";
    mkdir -p "$dest"
    cp "$source" "$dest"

}

function refresh_tex_hash {
    # No "return" value, so no __ret_variable needed.

    local tex_dist="$1"
    local tex_userdir="$2"
    
    if [[ $tex_dist == "MiKTeX" ]]; then
        initexmf --update-fndb
    elif [[ $tex_dist == "Other" ]] || [[ $tex_dist == 'TeX Live' ]]; then
        texhash "$tex_userdir"
    fi
    
}

function assert_installed() {
    # No "return" value, so no __ret_variable needed.
    local source="$1"

    # NB: this is *not* a direct analogy to the function in
    #     install.ps1, as it does not support multiple arguments at
    #     once.

    # Filter out of kpsewhich the current directory (starts with "./",
    # even on operating systems with \ path separators).

    kpsewhich -all -progname=pdflatex "$source" | while read -r line
    do
        if [[ $line != "./"* ]]; then
            return 42
            break
        fi
    done

    local found=$?

    if [[ $found == 0 ]]; then
        echo "TeX resource $source did not install correctly."
        return -1
    elif [[ $found == 42 ]]; then
        return 0
    else
        echo $found
        echo "Something rather unexpected happened, probably related to while loops being weird."
        return -9
    fi
}


## MAIN ######################################################################

function main() {

    detect_latex_distribution tex_dist

    if [[ $tex_dist == "None" ]]; then
        echo "No LaTeX distribution found."
        return -1
    fi

    echo "Using TeX distribution $tex_dist."

    find_tex_userdir tex_userdir "$tex_dist"
    echo "Using TeX user directory $tex_userdir."
    install_tex_resource quantumarticle.cls tex/latex/quantumarticle "$tex_userdir"

    refresh_tex_hash "$tex_dist" "$tex_userdir"

    assert_installed quantumarticle.cls

    if [[ $? == 0 ]]; then
        echo "All TeX resources installed successfully."
    fi

}

main

